A transition from parabolic to conical shape as a common effect in nearby AGN jets

Observational studies of collimation in jets in active galactic nuclei (AGN) are a key to understanding their formation and acceleration processes. We have performed an automated search for jet shape transitions in a sample of 367 AGN using VLBA data at 15 GHz and 1.4 GHz. This search has found ten out of 29 nearby jets at redshifts z<0.07 with a transition from a parabolic to conical shape, while the full analyzed sample is dominated by distant AGN with a typical z about 1. The ten AGN are UGC00773, NGC1052, 3C111, 3C120, TXS0815-094, Mrk180, PKS1514+00, NGC6251, 3C371, and BL Lac. We conclude that the geometry transition may be a common effect in AGN jets. It can be observed only when sufficient linear resolution is obtained. Supplementing these results with previously reported shape breaks in the nearby AGN 1H0323+342 and M87, we estimate that the break occurs at 10^5-10^6 gravitational radii from the nucleus. We suggest that the jet shape transition happens when the bulk plasma kinetic energy flux becomes equal to the Poynting energy flux, while the ambient medium pressure is assumed to be governed by Bondi accretion. In general, the break point may not coincide with the Bondi radius. The observational data supports our model predictions on the jet acceleration and properties of the break point.

==> anc/table3.dat <==
B1950 name Bands r_min r_max         a     a_err     r_0 r_0_err      k  k_err
                   mas   mas mas^(1-k) mas^(1-k)     mas     mas              
  0003+380     U   0.5   2.5     0.213     0.059   0.043   0.285  1.064  0.218
  0006+061     U   0.5   2.8     0.245     0.070   0.205   0.246  1.378  0.187
  0007+106     U   0.5   1.6     0.356     0.162   0.092   0.259  2.110  0.489
  0010+405     U   0.5   7.0     0.220     0.051  -0.087   0.268  0.804  0.190
  0011+189     U   0.5  11.7     0.266     0.059   0.204   0.323  0.744  0.177
  0015-054     U   0.5  12.4     0.200     0.049   0.333   0.340  0.814  0.193
  0016+731    UL   0.5  38.2     0.675     0.065  -0.230   0.080  0.867  0.030
  0019+058     U   0.5   1.7     0.952     0.108  -0.167   0.103  1.059  0.126
  0027+056     U   0.5   3.8     0.342     0.098  -0.127   0.274  1.308  0.184
  0035+413     U   0.5   2.6     0.352     0.073   0.392   0.313  0.765  0.134
  0044+566     U   0.5   1.5     0.736     0.127  -0.032   0.165  1.085  0.195
  0048-071     U   0.5   2.5     0.359     0.064   0.507   0.362  0.569  0.137
  0048-097    UL   0.5  19.8     0.354     0.085   0.336   0.244  1.357  0.078
  0055+300     U   0.5  21.6     0.090     0.013   0.761   0.271  1.070  0.051
  0059+581    UL   0.5  25.5     0.188     0.030   1.481   0.256  1.291  0.050
  0106+013    UL   0.5  96.6     0.409     0.194   0.943   0.609  0.889  0.104
  0106+612     U   0.5   2.6     0.486     0.105  -0.089   0.184  1.238  0.177
  0106+678     U   0.5   4.4     0.414     0.020  -0.316   0.064  0.658  0.033
  0109+224    UL   0.5  52.5     0.185     0.032   0.595   0.164  1.405  0.086
  0109+351     U   0.5   3.1     0.196     0.047  -0.050   0.332  0.798  0.194
  0110+318     U   0.5   2.0     0.626     0.019  -0.757   0.068  0.351  0.056
  0112-017     U   0.5   2.3     0.255     0.040   1.051   0.354  0.556  0.096
  0113-118     U   0.5   4.7     0.293     0.047  -0.246   0.180  1.062  0.094
  0118-272     U   0.5   1.9     0.888     0.042  -0.158   0.048  0.906  0.048
  0119+041     U   0.5   1.5     0.391     0.103   0.511   0.317  0.895  0.245
  0119+115    UL   0.5  77.3     0.380     0.010  -0.220   0.049  0.805  0.008
  0122-003     U   0.5   7.3     0.089     0.018   1.581   0.323  1.110  0.078
  0133+476    UL   0.5  30.2     0.661     0.021  -0.064   0.033  1.007  0.012
  0136+176     U   0.5   4.2     0.314     0.077  -0.165   0.252  1.264  0.157
  0141+268     U   0.5   4.8     0.700     0.123  -0.306   0.177  1.260  0.099
  0142-278     U   0.5   2.5     0.163     0.053   0.814   0.227  1.791  0.173
  0149+218     U   0.5   6.5     0.091     0.031   0.615   0.332  1.769  0.144
  0151+081     U   0.5   9.8     1.436     0.236  -0.427   0.195  0.883  0.170
  0153+744     U   0.5   5.6     0.101     0.094   0.565   0.321  2.673  0.420
  0200+304     U   0.5   1.4     0.337     0.006  -0.448   0.038  0.434  0.045
  0201+113     U   0.5  11.6     0.326     0.094   0.185   0.242  1.280  0.229
  0202-172     U   0.5   4.3     0.113     0.036   0.672   0.285  1.519  0.160
  0208+106     U   0.5  15.6     0.773     0.100   0.115   0.221  0.707  0.069
  0214+083     U   0.5   7.6     0.217     0.048  -0.057   0.305  1.121  0.099
  0215+015    UL   0.5  43.0     0.786     0.028  -0.276   0.056  0.959  0.012
  0219+428     U   0.5   5.5     0.110     0.038   0.417   0.307  1.739  0.156
  0229+131     U   0.5   3.9     0.191     0.051   1.038   0.297  1.261  0.122
  0234+285    UL   0.5  26.5     0.473     0.050   0.184   0.178  0.913  0.034
  0235+164    UL   0.5  15.6     0.364     0.054   0.513   0.173  1.094  0.075
  0238+711     U   0.5   2.4     0.404     0.147   0.343   0.237  1.728  0.261
  0241+622     U   0.5   2.9     0.218     0.031   1.459   0.242  0.837  0.067
  0248+430     U   0.5   4.4     0.380     0.045   0.450   0.363  0.371  0.075
  0250+320     U   0.5   1.8     0.331     0.108  -0.114   0.336  1.113  0.346
  0250-225     U   0.5   1.1     0.852     0.097  -0.290   0.259  0.372  0.215
  0300+470    UL   0.5  29.2     0.680     0.027   0.047   0.054  0.932  0.015
  0301-243     U   0.5   1.0     0.493     0.127   0.135   0.216  1.301  0.321
  0305+039     U   0.5   5.1     0.155     0.038   0.535   0.345  0.985  0.119
  0309+411     U   0.5   1.8     0.398     0.024  -0.457   0.092  0.556  0.084
  0313+411     U   0.5  12.7     0.059     0.014   1.440   0.145  2.297  0.104
  0336-019    UL   0.5  62.7     0.563     0.048   0.192   0.139  0.941  0.032
  0346+800     U   0.5   3.7     0.115     0.073   0.356   0.349  2.496  0.364
  0347-211     U   0.5   2.1     0.468     0.132   0.036   0.273  1.116  0.270
  0355+508     U   0.5   2.1     0.392     0.087   0.204   0.215  1.143  0.180
  0400+258     U   0.5   3.7     0.438     0.073  -0.221   0.191  0.897  0.129
  0403-132    UL   0.5  51.7     0.542     0.011  -0.518   0.025  0.658  0.018
  0414-189     U   0.5  11.2     0.324     0.098   0.111   0.322  1.049  0.353
  0420+417     U   0.5   5.9     0.442     0.063   0.033   0.217  0.815  0.076
  0420-014    UL   0.5  38.5     0.398     0.062   0.445   0.243  1.008  0.090
  0429+415     U   0.5   7.2     0.273     0.188   0.614   0.275  2.926  0.500
  0430+289     U   0.5   1.8     1.529     0.033  -0.458   0.041  0.468  0.051
  0440-003     U   0.5   2.0     0.295     0.061   0.574   0.361  0.567  0.215
  0446+112     U   0.5   1.9     0.568     0.198   0.184   0.302  1.245  0.303
  0451-282     U   0.5   3.8     0.487     0.018  -0.442   0.052  0.477  0.032
  0454+844     U   0.5   2.5     0.683     0.120  -0.132   0.266  0.637  0.170
  0454-234     U   0.5   3.3     1.435     0.047  -0.439   0.039  0.600  0.035
  0458-020    UL   0.5  45.5     0.138     0.018   1.454   0.237  1.458  0.034
  0506+056     U   0.5   4.5     0.278     0.072   1.006   0.304  1.182  0.126
  0518+211     U   0.5   6.0     0.117     0.159   0.924   0.722  1.942  0.569
  0528+134    UL   0.5  23.0     0.417     0.028   0.016   0.100  0.798  0.039
  0529+075     U   0.5   2.5     0.524     0.084   0.678   0.165  1.157  0.093
  0529+483    UL   0.5  21.1     0.616     0.057   0.179   0.130  0.984  0.033
  0536+145     U   0.5   2.3     0.726     0.077  -0.166   0.092  1.098  0.094
  0539-057     U   0.5   3.7     0.676     0.188  -0.072   0.492  0.467  0.258
  0552+398     U   0.5   1.9     0.490     0.071   0.406   0.339  0.445  0.131
  0602+673     U   0.5  11.0     0.361     0.076   0.392   0.325  0.691  0.245
  0605-085    UL   0.5  58.3     0.444     0.026  -0.165   0.105  0.947  0.016
  0605-153     U   0.5   1.7     0.817     0.318  -0.107   0.216  1.957  0.509
  0607-157    UL   0.5  33.9     1.098     0.021  -0.431   0.036  0.507  0.007
  0609+413     U   0.5   2.0     0.409     0.071   0.134   0.116  1.556  0.134
  0613+570     U   0.5   2.5     0.410     0.154  -0.029   0.268  1.569  0.303
  0615-172     U   0.5   3.0     0.311     0.040  -0.072   0.370  0.330  0.097
  0619+334     U   0.5   2.1     1.324     0.019  -0.533   0.021  0.559  0.026
  0621+446     U   0.5  10.8     1.013     0.466  -0.260   0.334  1.390  0.677
  0627-199     U   0.5   3.2     0.331     0.090   0.221   0.319  0.950  0.180
  0640+090     U   0.5   2.4     0.500     0.086   0.975   0.290  0.736  0.100
  0642+449    UL   0.5  22.4     0.126     0.034   0.801   0.245  1.537  0.084
  0648-165    UL   0.5  24.9     0.592     0.078   0.204   0.183  0.820  0.039
  0650+453     U   0.5  12.5     1.325     0.031  -0.491   0.035  0.548  0.041
  0650+507     U   0.5   2.8     0.571     0.031  -0.291   0.103  0.424  0.048
  0707+476     U   0.5   4.7     0.162     0.067   1.012   0.353  1.435  0.162
  0710+196     U   0.5   1.3     0.789     0.384   0.081   0.165  3.274  0.512
  0710+439     U   0.5   1.7     1.889     0.181  -0.409   0.189  0.409  0.139
  0716+332     U   0.5  12.2     0.252     0.114   0.287   0.180  2.909  0.312
  0716+714    UL   0.5  18.2     0.448     0.051  -0.156   0.157  0.782  0.076
  0722+145     U   0.5   4.0     0.443     0.049  -0.121   0.101  1.277  0.066
  0723-008     U   0.5   2.5     0.274     0.047   0.551   0.329  0.600  0.136
  0727-115    UL   0.5  38.3     0.458     0.113   0.396   0.340  1.167  0.064
  0730+504    UL   0.5  19.3     0.154     0.027   0.790   0.216  1.297  0.058
  0735+178    UL   0.5  41.8     0.858     0.040  -0.146   0.052  0.933  0.015
  0736+017    UL   0.5  31.8     0.253     0.033   0.165   0.221  1.125  0.042
  0738+313    UL   0.5  21.9     0.031     0.013   2.049   0.320  1.724  0.109
  0738+548     U   0.5   1.5     0.513     0.230   0.081   0.223  2.408  0.581
  0742+103    UL   0.5 131.9     0.190     0.024   1.928   0.298  1.210  0.026
  0745+241     U   0.5   2.1     0.086     0.049   0.533   0.273  2.494  0.357
  0748+126    UL   0.5  62.7     0.191     0.015   0.993   0.168  1.155  0.019
  0754+100    UL   0.5  29.0     0.143     0.022   0.980   0.199  1.329  0.064
  0805-077    UL   0.5  33.4     0.421     0.022   0.292   0.091  0.956  0.020
  0806+524     U   0.5   2.6     0.483     0.187   0.269   0.352  1.315  0.415
  0808+019    UL   0.5  34.1     0.636     0.043  -0.262   0.086  0.974  0.022
  0814+425    UL   0.5  11.7     0.593     0.076   0.066   0.137  1.011  0.086
  0821+394     U   0.5   2.7     0.455     0.051  -0.390   0.126  0.847  0.109
  0823+033    UL   0.5  27.6     0.510     0.029  -0.271   0.093  0.960  0.023
  0823-223     U   0.5   2.6     1.285     0.052  -0.461   0.050  0.631  0.045
  0827+243    UL   0.5  18.9     0.384     0.033  -0.054   0.123  1.003  0.032
  0829+046    UL   0.5  40.4     0.411     0.015  -0.459   0.063  0.990  0.012
  0834-201     U   0.5   2.3     0.679     0.258  -0.127   0.213  2.067  0.342
  0837+012     U   0.5   2.1     0.327     0.099   0.594   0.364  0.979  0.228
  0838+133    UL   0.5  64.7     0.236     0.024   0.319   0.159  0.984  0.034
  0846+513     U   0.5   2.0     0.373     0.228   0.121   0.297  2.486  0.615
  0847-120     U   0.5   2.3     0.582     0.084  -0.105   0.098  1.401  0.135
  0850+581     U   0.5   2.4     0.242     0.060   0.298   0.215  1.318  0.164
  0851+202    UL   0.5  20.5     0.611     0.025  -0.019   0.049  0.849  0.029
  0854-108     U   0.5   3.2     0.140     0.066   0.510   0.251  2.461  0.241
  0859+470     U   0.5   2.9     0.495     0.084  -0.356   0.230  0.712  0.158
  0859-140     U   0.5   2.4     0.211     0.062   0.711   0.366  1.027  0.177
  0906+015    UL   0.5  44.1     0.157     0.040   0.421   0.361  1.145  0.073
  0917+449     U   0.5   3.2     0.551     0.044  -0.278   0.191  0.358  0.067
  0917+624    UL   0.5  37.3     0.433     0.017   0.062   0.047  0.987  0.014
  0923+392    UL   0.5  44.8     0.338     0.043   0.118   0.142  1.043  0.049
  0925+504     U   0.5   3.1     0.438     0.034  -0.312   0.091  0.847  0.058
  0938-133     U   0.5   1.7     0.448     0.262   0.207   0.264  2.639  0.680
  0945+408    UL   0.5  30.7     0.311     0.058   0.741   0.368  0.961  0.064
  0946+006     U   0.5  12.8     0.270     0.144   0.316   0.305  2.140  0.309
  0953+254     U   0.5   1.1     0.641     0.046  -0.361   0.157  0.386  0.141
  0954+658     U   0.5   4.3     0.730     0.120  -0.296   0.146  0.936  0.151
  0955+476     U   0.5   1.4     0.140     0.063   0.656   0.202  2.512  0.312
  1011+496     U   0.5   4.8     0.433     0.072   0.176   0.223  0.927  0.088
  1012+232     U   0.5   2.6     0.204     0.079   0.442   0.354  1.145  0.381
  1013+054     U   0.5   3.2     1.165     0.014  -0.521   0.014  0.549  0.016
  1015+359     U   0.5   2.8     0.191     0.047   0.599   0.218  1.374  0.139
  1030+415     U   0.5   2.3     0.417     0.083   0.279   0.359  0.592  0.194
  1030+611     U   0.5   1.6     0.321     0.099   0.231   0.306  1.109  0.311
  1034-293     U   0.5  13.8     0.279     0.064   0.318   0.218  1.387  0.122
  1036+054    UL   0.5  18.9     0.312     0.036  -0.253   0.152  1.012  0.052
  1038+064    UL   0.5  44.1     0.124     0.007   0.775   0.096  1.152  0.021
  1040+244     U   0.5   2.7     0.235     0.099   0.085   0.219  2.303  0.280
  1044+719     U   0.5   2.2     0.906     0.028  -0.442   0.058  0.362  0.050
  1045-188    UL   0.5  43.2     0.468     0.040  -0.479   0.074  0.898  0.030
  1049+215     U   0.5   3.8     0.304     0.113   0.652   0.337  1.239  0.225
  1055+018    UL   0.5  45.9     0.549     0.017  -0.448   0.045  1.022  0.010
  1055+201     U   0.5  13.9     0.162     0.032   0.374   0.243  1.055  0.102
  1055+567     U   0.5   2.7     0.322     0.109   0.774   0.253  1.682  0.182
  1101+384     U   0.5  15.8     0.231     0.064   0.556   0.336  1.494  0.113
  1118-056     U   0.5   4.1     0.184     0.077   0.455   0.399  1.217  0.267
  1124-186    UL   0.5  18.7     0.454     0.082   0.172   0.302  0.756  0.105
  1127-145    UL   0.5  21.7     0.664     0.032  -0.346   0.055  0.884  0.031
  1128+385     U   0.5  12.9     0.500     0.143   0.345   0.284  1.142  0.219
  1128-047     U   0.5  10.2     0.243     0.047   0.964   0.387  0.707  0.082
  1144+402     U   0.5   1.4     1.074     0.112  -0.362   0.146  0.709  0.225
  1145-071     U   0.5   3.8     0.416     0.055   0.266   0.214  0.750  0.075
  1147+245     U   0.5   5.1     0.222     0.063   0.961   0.340  1.154  0.136
  1150+497     U   0.5   5.0     0.352     0.020  -0.302   0.070  0.914  0.032
  1150+812    UL   0.5  14.9     0.309     0.123   0.406   0.375  1.049  0.353
  1156+295    UL   0.5  30.6     0.468     0.040   0.090   0.100  1.085  0.028
  1200+608     U   0.5   2.3     0.301     0.075   0.169   0.335  0.855  0.174
  1213-172    UL   0.5  44.5     0.415     0.047   0.041   0.199  0.926  0.032
  1215+303     U   0.5   6.9     0.138     0.073   0.274   0.330  1.858  0.402
  1216+061     U   0.5  16.5     0.298     0.034   0.086   0.236  0.637  0.054
  1219+044    UL   0.5  28.8     0.291     0.104   0.204   0.368  1.196  0.108
  1219+285     U   0.5   7.9     0.165     0.040   0.580   0.323  1.276  0.098
  1236+049     U   0.5   3.2     0.686     0.175  -0.098   0.269  1.018  0.195
  1243-072     U   0.5   4.2     1.622     0.310  -0.358   0.180  1.117  0.136
  1244-255     U   0.5   4.3     0.656     0.121  -0.419   0.140  0.947  0.172
  1246+586     U   0.5   1.8     1.329     0.118  -0.250   0.075  1.102  0.095
  1250+532     U   0.5   7.6     0.358     0.077   0.098   0.363  0.776  0.108
  1253-055    UL   0.5  80.3     0.269     0.018   0.041   0.107  0.951  0.017
  1300+248     U   0.5  11.2     0.947     0.252  -0.249   0.203  1.550  0.610
  1302-102     U   0.5   3.2     0.139     0.037   0.858   0.254  1.364  0.136
  1307+121     U   0.5   4.5     0.411     0.063  -0.297   0.175  0.990  0.091
  1308+326    UL   0.5  36.6     0.798     0.030  -0.079   0.045  0.881  0.023
  1310+487     U   0.5   1.9     0.377     0.125   0.020   0.299  1.258  0.291
  1318+225     U   0.5  13.9     0.228     0.086   0.201   0.286  1.817  0.203
  1324+224    UL   0.5  57.2     0.618     0.173  -0.035   0.276  0.754  0.082
  1329-049     U   0.5   2.5     0.198     0.042   0.304   0.374  0.614  0.177
  1329-126     U   0.5  10.8     0.299     0.119   0.324   0.369  0.811  0.371
  1331+170     U   0.5  10.1     0.196     0.069   0.042   0.362  1.100  0.281
  1334-127    UL   0.5  45.6     0.319     0.019   0.266   0.085  0.949  0.019
  1341-171     U   0.5   2.6     1.132     0.080  -0.336   0.078  0.783  0.070
  1343+451     U   0.5   2.1     1.220     0.303  -0.309   0.274  0.894  0.374
  1345+125     U   0.5   4.9     0.390     0.077   0.231   0.323  0.677  0.141
  1348+308     U   0.5   2.1     0.692     0.071  -0.294   0.100  0.982  0.103
  1402+044     U   0.5   9.8     0.309     0.036   0.696   0.296  0.611  0.046
  1406-076     U   0.5   2.3     0.194     0.063   0.648   0.304  1.273  0.208
  1413+135     U   0.5   5.7     0.184     0.043   0.169   0.318  0.963  0.122
  1417+385    UL   0.5  12.6     0.915     0.369  -0.171   0.315  0.819  0.476
  1418+546     U   0.5   2.2     0.357     0.084   0.026   0.341  0.731  0.209
  1424+240     U   0.5   2.8     0.251     0.127   0.930   0.280  2.239  0.256
  1435+638     U   0.5  10.0     0.139     0.025  -0.268   0.227  1.377  0.078
  1458+718    UL   0.5  73.7     0.051     0.006   2.269   0.200  1.428  0.026
  1502+036     U   0.5   1.6     0.740     0.117  -0.387   0.159  1.019  0.319
  1502+106    UL   0.5  26.7     0.327     0.168   1.130   0.593  1.188  0.126
  1504+377     U   0.5   2.4     0.214     0.071   0.365   0.286  1.428  0.232
  1504-166    UL   0.5  36.9     0.485     0.035  -0.102   0.089  0.912  0.027
  1508-055     U   0.5   2.5     0.462     0.133   0.113   0.232  1.376  0.215
  1510-089    UL   0.5 305.3     0.536     0.010  -0.241   0.022  0.828  0.004
  1514+197     U   0.5   3.9     0.151     0.122   0.591   0.387  1.738  0.613
  1514-241     U   0.5  14.4     0.144     0.024   0.766   0.335  1.100  0.056
  1519-273     U   0.5   2.3     0.750     0.106  -0.308   0.201  0.643  0.153
  1520+319     U   0.5  13.9     0.691     0.144   0.479   0.173  1.660  0.105
  1529-131     U   0.5   2.7     0.618     0.135  -0.274   0.194  1.128  0.198
  1532+016     U   0.5   3.4     0.043     0.030   1.132   0.291  2.623  0.474
  1538+149    UL   0.5  24.3     0.300     0.017  -0.446   0.074  1.313  0.020
  1542+616     U   0.5   8.1     0.169     0.077   0.595   0.385  1.681  0.227
  1548+056    UL   0.5  28.2     0.302     0.025   0.267   0.101  1.130  0.027
  1551+130     U   0.5   6.2     0.467     0.042  -0.025   0.230  0.443  0.048
  1553+113     U   0.5  11.8     1.661     0.172  -0.301   0.080  1.234  0.110
  1604+159     U   0.5   4.9     0.205     0.044   0.377   0.269  1.105  0.109
  1611+343    UL   0.5  26.5     0.583     0.047  -0.126   0.109  0.760  0.056
  1617+229     U   0.5   2.3     0.191     0.050   0.868   0.255  1.256  0.149
  1622-253     U   0.5   1.2     0.973     0.273   0.088   0.170  1.711  0.289
  1622-297     U   0.5   2.0     0.523     0.174   0.283   0.206  1.827  0.245
  1633+382    UL   0.5  44.4     0.158     0.044   1.806   0.477  1.383  0.084
  1636+473     U   0.5   1.9     0.429     0.067  -0.435   0.146  1.110  0.166
  1637+574    UL   0.5  43.4     0.116     0.017   1.301   0.221  1.265  0.041
  1638+118     U   0.5   4.2     0.387     0.064  -0.232   0.253  0.667  0.121
  1641+399    UL   0.5  44.6     0.060     0.009   2.315   0.234  1.572  0.036
  1642+690     U   0.5   5.4     0.074     0.018   1.924   0.282  1.439  0.090
  1652+398     U   0.5   3.2     0.656     0.022  -0.117   0.056  0.572  0.024
  1655+077    UL   0.5  65.9     0.076     0.015   1.321   0.314  1.506  0.055
  1656+053     U   0.5  12.1     0.200     0.068   0.269   0.287  1.339  0.257
  1656+477     U   0.5   2.5     0.277     0.050   0.644   0.353  0.569  0.126
  1656+482     U   0.5   2.8     0.489     0.102  -0.028   0.207  1.069  0.163
  1700+685     U   0.5   2.5     0.429     0.056  -0.348   0.167  0.733  0.141
  1708+433     U   0.5   1.6     0.902     0.270  -0.227   0.184  1.808  0.386
  1716+686     U   0.5   1.5     0.214     0.078   0.300   0.269  1.512  0.341
  1717+178     U   0.5   3.9     0.101     0.043   0.513   0.333  1.378  0.349
  1722+401     U   0.5   3.6     0.694     0.152  -0.297   0.212  1.094  0.181
  1725+044     U   0.5   3.7     0.033     0.027   0.909   0.348  3.000  0.348
  1726+455    UL   0.5  23.4     0.900     0.038  -0.446   0.036  0.745  0.017
  1727+502     U   0.5   3.6     0.664     0.132  -0.186   0.252  0.799  0.148
  1730-130    UL   0.5  19.9     0.678     0.032  -0.085   0.073  0.909  0.018
  1732+389     U   0.5   6.9     0.519     0.041  -0.330   0.159  0.508  0.176
  1738+499     U   0.5   6.4     1.283     0.422  -0.279   0.274  1.248  0.833
  1741+196     U   0.5   4.6     0.092     0.021   1.045   0.211  1.685  0.098
  1741-038    UL   0.5  20.0     0.066     0.026   0.136   0.359  1.749  0.126
  1749+096    UL   0.5  25.9     0.805     0.022  -0.521   0.025  0.663  0.011
  1749+701     U   0.5   5.0     0.552     0.066  -0.112   0.164  0.854  0.066
  1751+288    UL   0.5  43.4     0.617     0.069  -0.379   0.102  0.819  0.035
  1758+388    UL   0.5  61.5     0.629     0.049  -0.381   0.083  0.755  0.029
  1800+440    UL   0.5  93.1     0.383     0.091   0.444   0.373  0.885  0.064
  1803+784    UL   0.5  71.5     0.470     0.029  -0.248   0.106  0.964  0.016
  1827+062     U   0.5   3.3     0.340     0.066   0.198   0.226  1.011  0.117
  1828+487    UL   0.5  46.0     0.419     0.011  -0.187   0.040  0.902  0.009
  1842+681     U   0.5   4.4     0.314     0.047   0.030   0.188  0.913  0.082
  1845+797     U   0.5   2.1     0.089     0.035   0.605   0.268  1.713  0.260
  1846+322     U   0.5  13.1     0.638     0.100  -0.192   0.213  0.706  0.132
  1849+670    UL   0.5  30.8     0.214     0.055   0.504   0.256  1.268  0.105
  1851+488     U   0.5   9.6     1.024     0.226  -0.261   0.243  0.985  0.276
  1901+319     U   0.5  14.6     0.579     0.068  -0.233   0.212  0.651  0.045
  1902+556     U   0.5   3.1     0.243     0.079   0.787   0.257  1.601  0.165
  1908-201     U   0.5   2.1     0.231     0.121   0.476   0.245  2.495  0.347
  1914-194     U   0.5  15.1     0.613     0.134  -0.373   0.396  0.719  0.136
  1920-211     U   0.5   2.9     1.029     0.124  -0.286   0.144  0.788  0.103
  1921-293     U   0.5   6.4     0.955     0.084  -0.136   0.130  0.752  0.046
  1923+210     U   0.5   7.8     0.060     0.018   1.205   0.350  1.760  0.115
  1928+738    UL   0.5   7.9     0.228     0.059   0.075   0.192  1.553  0.181
  1936-155    UL   0.5  49.6     0.949     0.039  -0.459   0.039  0.760  0.012
  1951-115     U   0.5   2.5     0.396     0.157  -0.004   0.349  1.179  0.584
  1954+513     U   0.5   3.0     0.355     0.043  -0.073   0.134  0.920  0.085
  1959+650     U   0.5  11.2     0.612     0.134   0.237   0.290  0.812  0.257
  2005+403     U   0.5   4.5     0.366     0.069   0.940   0.247  1.055  0.090
  2007+777     U   0.5   5.6     0.194     0.057   0.211   0.278  1.502  0.139
  2008-159    UL   0.5  67.9     0.365     0.049  -0.450   0.072  0.789  0.028
  2010+463     U   0.5   1.8     0.679     0.130  -0.207   0.212  0.867  0.261
  2013+370     U   0.5   3.1     0.322     0.063   0.315   0.171  1.330  0.119
  2022-077     U   0.5   5.7     0.542     0.061  -0.438   0.159  0.859  0.059
  2029+121     U   0.5   2.3     0.291     0.069   0.183   0.328  0.799  0.194
  2032+107     U   0.5   1.4     0.393     0.200   0.255   0.250  2.272  0.481
  2047+098     U   0.5   3.6     0.435     0.033  -0.106   0.140  0.596  0.051
  2113+293     U   0.5   2.1     0.550     0.260   0.203   0.321  1.589  0.666
  2126-158     U   0.5   1.8     0.212     0.091   0.022   0.373  1.284  0.512
  2128-123    UL   0.5  47.5     0.301     0.012  -0.357   0.072  0.884  0.013
  2131-021    UL   0.5  28.6     0.587     0.024  -0.179   0.045  0.859  0.017
  2134+004     U   0.5   1.4     0.448     0.095   0.597   0.244  1.002  0.156
  2136+141    UL   0.5  23.0     0.440     0.044  -0.049   0.158  1.103  0.033
  2141+175     U   0.5   2.4     0.719     0.150  -0.130   0.273  0.755  0.211
  2144+092     U   0.5   4.4     1.347     0.076  -0.730   0.060  0.764  0.045
  2145+067    UL   0.5  24.4     0.319     0.027   0.008   0.088  1.187  0.044
  2155+312     U   0.5   2.2     0.632     0.121  -0.315   0.212  0.929  0.227
  2155-152    UL   0.5  26.9     0.174     0.024   0.994   0.249  1.214  0.043
  2201+171    UL   0.5  34.2     0.380     0.028  -0.048   0.081  0.968  0.042
  2201+315    UL   0.5  69.9     0.412     0.008  -0.367   0.031  0.790  0.009
  2209+236    UL   0.5  17.4     0.395     0.030  -0.031   0.101  1.059  0.031
  2216+178     U   0.5   1.0     0.680     0.352  -0.068   0.210  2.867  0.768
  2223+210     U   0.5   7.7     0.190     0.035   0.766   0.240  1.312  0.073
  2223-052    UL   0.5 204.0     0.858     0.040  -0.294   0.048  0.582  0.011
  2227-088    UL   0.5  46.1     0.194     0.027   0.943   0.227  1.239  0.036
  2230+114    UL   0.5  14.9     0.136     0.035   0.935   0.271  1.402  0.119
  2233-148     U   0.5   2.5     0.406     0.087   0.365   0.386  0.599  0.178
  2241+406     U   0.5   1.7     0.535     0.082  -0.218   0.197  0.802  0.224
  2247-283     U   0.5   4.1     0.493     0.083  -0.332   0.165  1.153  0.108
  2251+158    UL   0.5  35.8     1.101     0.047  -0.461   0.076  0.557  0.015
  2254+074     U   0.5   4.2     0.052     0.014   0.958   0.200  2.017  0.116
  2308+341     U   0.5   5.1     0.637     0.106  -0.065   0.233  0.840  0.093
  2318+049     U   0.5  15.8     0.434     0.076  -0.182   0.320  0.613  0.098
  2319+317     U   0.5  11.9     0.362     0.127   0.476   0.273  1.476  0.252
  2320-035     U   0.5   4.9     0.932     0.064  -0.611   0.108  0.566  0.046
  2325+093     U   0.5   1.8     0.793     0.348  -0.280   0.255  1.946  0.567
  2331+073    UL   0.5  20.0     0.439     0.014  -0.227   0.038  0.822  0.025
  2342-161     U   0.5   2.7     0.799     0.022  -0.437   0.034  0.597  0.034
  2344+514     U   0.5   2.8     0.185     0.049   0.561   0.240  1.331  0.153
  2345-167    UL   0.5  21.7     0.405     0.031   0.204   0.156  0.730  0.034
  2353+816     U   0.5   1.5     0.249     0.090   0.538   0.179  2.172  0.236
  2356+196     U   0.5   2.5     0.233     0.056   0.431   0.332  0.813  0.176

